Testing RESTful APIs: A Survey

In industry, RESTful APIs are widely used to build modern Cloud Applications. Testing them is challenging, because not only they rely on network communications, but also they deal with external services like databases. Therefore, there has been a large amount of research sprout in recent years on how to automatically verify this kind of web services. In this paper, we review the current state-of-the-art on testing RESTful APIs, based on an analysis of 92 scientific articles. This review categories and summarizes the existing scientific work on this topic, and discusses the current challenges in the verification of RESTful APIs.

==> compile.sh <==
#!/bin/bash

export NAME=arxiv
export CC=pdflatex

$CC $NAME.tex
$CC $NAME.tex

